ELLE: Efficient Lifelong Pre-training for Emerging Data

Current pre-trained language models (PLM) are typically trained with static data, ignoring that in real-world scenarios, streaming data of various sources may continuously grow. This requires PLMs to integrate the information from all the sources in a lifelong manner. Although this goal could be achieved by exhaustive pre-training on all the existing data, such a process is known to be computationally expensive. To this end, we propose ELLE, aiming at efficient lifelong pre-training for emerging data. Specifically, ELLE consists of (1) function preserved model expansion, which flexibly expands an existing PLM's width and depth to improve the efficiency of knowledge acquisition; and (2) pre-trained domain prompts, which disentangle the versatile knowledge learned during pre-training and stimulate the proper knowledge for downstream tasks. We experiment ELLE with streaming data from 5 domains on BERT and GPT. The results show the superiority of ELLE over various lifelong learning baselines in both pre-training efficiency and downstream performances. The codes are publicly available at https://github.com/thunlp/ELLE.

==> figs/paint_hyperparam_mas_AP+.py <==
import torch
from matplotlib import pyplot as plt 
import numpy as np
import math
import seaborn as sns
import matplotlib.ticker as ticker

dir_list = [
            'roberta_6_384_replay_0',
            'roberta_6_384_mas_lambda_1',
            'roberta_6_384_mas_lambda_1e-1',
            'roberta_6_384_mas_lambda_1e-3',
            'roberta_6_384_mas_lambda_1e-5',    
            ]

label = ['Naive',
         r'$\mathrm{\lambda}$' + '=1',
         r'$\mathrm{\lambda}$' + '=0.1',
         r'$\mathrm{\lambda}$' + '=0.001',
         r'$\mathrm{\lambda}$' + '=0.00001',]

domains = ['', 'WB', 'news', 'reviews', 'bio', 'cs']
last_times = [0, 56295, 82308, 131725, 188740, 256869]
domain_idxs = {domains[i]:i for i in range(6)}
last_time_dict = {domains[i]:last_times[i] for i in range(6)}
time_lengths = {domains[i]:(last_times[i] - last_times[i-1]) for i in range(1,6)}


plt.rcParams['figure.figsize'] = (12, 9)
plt.rc('font',family='Times New Roman')
fig, (ax) = plt.subplots(1,1)
sns.set()

lines_all = []
log_base_number = 1.000005
for k, name in enumerate(dir_list):
    print(name)
    last_avg_ppl = 1e9
    valid_loss_dict = torch.load(name + '/valid_loss.pt')
    #print(valid_loss_dict)
    last_time = 0
    time_list = []
    last_ppls = []
    avg_loss_list = []
    avg_ppl_list = []
    real_avg_ppl_list = []
    avg_ppl_increased_list = []
    end_time = 0
    for i, (key, valid_loss_list) in enumerate(valid_loss_dict.items()):
        print(key)
        domain = key.split(' ')[0]
        if key.find('recover') >= 0:
            domain = domains[domain_idxs[domain]+1]
        end_time = valid_loss_dict[domain][-1]['training time']
        #print(end_time)
        for j, valid_loss in enumerate(valid_loss_list):
            time, losses, on_time = list(valid_loss.values())[:3]
            losses = np.array(losses[:i+1])
            ppls = np.power(2, losses)
            if (on_time == True and time - last_time > 500) or j == len(valid_loss_list) - 1:
                
                time = (time - last_time) / (end_time - last_time) * time_lengths[domain] + last_times[domain_idxs[domain]-1]
                #print(time)
                
                #print(time, key, ppls, last_ppls)
                avg_loss = losses.mean()
                avg_ppl = 2 ** avg_loss
                if key.find('recover') == -1:
                    avg_ppl_increased = (ppls[:-1] - np.array(last_ppls)).mean() if i > 0 else 0
                else:
                    avg_ppl_increased = (ppls - np.array(last_ppls)).mean()
                if avg_ppl < last_avg_ppl + 5:
                    time_list.append(time)
                    avg_loss_list.append(avg_loss)
                    avg_ppl_list.append(math.log(avg_ppl, log_base_number))
                    real_avg_ppl_list.append(avg_ppl)
                    avg_ppl_increased_list.append(avg_ppl_increased)
                    last_avg_ppl = avg_ppl
                    #print(last_avg_ppl)
            if j == len(valid_loss_list) - 1:
                if key.find('recover') == -1:
                    last_ppls.append(2 ** losses[(i // 2) if "6_384" not in name else i] )
                    last_time = valid_loss['training time']
                    #print(last_time)
            
        print(real_avg_ppl_list[-1], avg_ppl_increased_list[-1])
    #print(last_ppls)
    #print(real_avg_ppl_list[-1], avg_ppl_increased_list[-1])
    ax.plot(time_list, avg_ppl_increased_list, label=label[k], lw=3)


#print(last_time)
#plt.tick_params(labelsize=30)
fontsize=30
ax.set_xticks(last_times)
ax.set_xticklabels('')
center_time = last_times
center_time = [(center_time[i]+center_time[i+1])/2 for i in range(len(last_times)-1)]
ax.set_xticks(center_time,      minor=True)
ax.set_xticklabels(['WB', 'News', 'Review', 'Bio', 'CS'], minor=True, fontsize=fontsize)
ax.tick_params(
    axis='x',          # changes apply to the x-axis
    which='minor',      # both major and minor ticks are affected
    bottom=False,      # ticks along the bottom edge are off
    top=False,         # ticks along the top edge are off
    labelbottom=True) # labels along the bottom edge are off

plt.tick_params(labelsize=fontsize)
ax.grid()

ax.legend(labelspacing=0.3,loc='best',frameon=False,fontsize=int(0.8*fontsize))
ax.set_ylabel('AP', fontsize=int(1.1*fontsize))
ax.set_xlabel('Train Wall Time', fontsize=int(1.1*fontsize))
plt.subplots_adjust(left=0.1, right=0.97, top=0.97, bottom=0.1)
plt.savefig("./hyperparam_mas_AP+.pdf")
#plt.savefig("./main_avg_ppl.png")
plt.show()


==> figs/paint_hyperparam_mas_AP.py <==
import torch
from matplotlib import pyplot as plt 
import numpy as np
import math
import seaborn as sns
import matplotlib.ticker as ticker

dir_list = [
            'roberta_6_384_replay_0',
            'roberta_6_384_mas_lambda_1',
            'roberta_6_384_mas_lambda_1e-1',
            'roberta_6_384_mas_lambda_1e-3',
            'roberta_6_384_mas_lambda_1e-5',    
            ]

label = ['Naive',
         r'$\mathrm{\lambda}$' + '=1',
         r'$\mathrm{\lambda}$' + '=0.1',
         r'$\mathrm{\lambda}$' + '=0.001',
         r'$\mathrm{\lambda}$' + '=0.00001',]

domains = ['', 'WB', 'news', 'reviews', 'bio', 'cs']
last_times = [0, 56295, 82308, 131725, 188740, 256869]
domain_idxs = {domains[i]:i for i in range(6)}
last_time_dict = {domains[i]:last_times[i] for i in range(6)}
time_lengths = {domains[i]:(last_times[i] - last_times[i-1]) for i in range(1,6)}


plt.rcParams['figure.figsize'] = (12, 9)
plt.rc('font',family='Times New Roman')
fig, (ax) = plt.subplots(1,1)
sns.set()

lines_all = []
log_base_number = 1.000005
for k, name in enumerate(dir_list):
    print(name)
    last_avg_ppl = 1e9
    valid_loss_dict = torch.load(name + '/valid_loss.pt')
    #print(valid_loss_dict)
    last_time = 0
    time_list = []
    last_ppls = []
    avg_loss_list = []
    avg_ppl_list = []
    real_avg_ppl_list = []
    avg_ppl_increased_list = []
    end_time = 0
    for i, (key, valid_loss_list) in enumerate(valid_loss_dict.items()):
        print(key)
        domain = key.split(' ')[0]
        if key.find('recover') >= 0:
            domain = domains[domain_idxs[domain]+1]
        end_time = valid_loss_dict[domain][-1]['training time']
        #print(end_time)
        for j, valid_loss in enumerate(valid_loss_list):
            time, losses, on_time = list(valid_loss.values())[:3]
            losses = np.array(losses[:i+1])
            ppls = np.power(2, losses)
            if (on_time == True and time - last_time > 500) or j == len(valid_loss_list) - 1:
                
                time = (time - last_time) / (end_time - last_time) * time_lengths[domain] + last_times[domain_idxs[domain]-1]
                #print(time)
                
                #print(time, key, ppls, last_ppls)
                avg_loss = losses.mean()
                avg_ppl = 2 ** avg_loss
                if key.find('recover') == -1:
                    avg_ppl_increased = (ppls[:-1] - np.array(last_ppls)).mean() if i > 0 else 0
                else:
                    avg_ppl_increased = (ppls - np.array(last_ppls)).mean()
                if avg_ppl < last_avg_ppl + 5:
                    time_list.append(time)
                    avg_loss_list.append(avg_loss)
                    avg_ppl_list.append(math.log(avg_ppl, log_base_number))
                    real_avg_ppl_list.append(avg_ppl)
                    avg_ppl_increased_list.append(avg_ppl_increased)
                    last_avg_ppl = avg_ppl
                    #print(last_avg_ppl)
            if j == len(valid_loss_list) - 1:
                if key.find('recover') == -1:
                    last_ppls.append(2 ** losses[(i // 2) if "6_384" not in name else i] )
                    last_time = valid_loss['training time']
                    #print(last_time)
            
        print(real_avg_ppl_list[-1], avg_ppl_increased_list[-1])
    #print(last_ppls)
    #print(real_avg_ppl_list[-1], avg_ppl_increased_list[-1])
    ax.plot(time_list, avg_ppl_list, label=label[k], lw=3)


#print(last_time)
#plt.tick_params(labelsize=30)
fontsize=30
ax.set_xticks(last_times)
ax.set_xticklabels('')
center_time = last_times
center_time = [(center_time[i]+center_time[i+1])/2 for i in range(len(last_times)-1)]
ax.set_xticks(center_time,      minor=True)
ax.set_xticklabels(['WB', 'News', 'Review', 'Bio', 'CS'], minor=True, fontsize=fontsize)
ax.tick_params(
    axis='x',          # changes apply to the x-axis
    which='minor',      # both major and minor ticks are affected
    bottom=False,      # ticks along the bottom edge are off
    top=False,         # ticks along the top edge are off
    labelbottom=True) # labels along the bottom edge are off

ys = [6,8,10,12,16]
plt.ylim(ymin=math.log(ys[0], log_base_number), ymax=math.log(ys[-1], log_base_number))
ax.set_yticks([math.log(y, log_base_number) for y in ys])
ax.set_yticklabels(ys, fontsize=fontsize)
plt.tick_params(labelsize=fontsize)
ax.grid()

ax.legend(labelspacing=0.3,loc='best',frameon=False,fontsize=int(0.8*fontsize))
ax.set_ylabel('AP', fontsize=int(1.1*fontsize))
ax.set_xlabel('Train Wall Time', fontsize=int(1.1*fontsize))
plt.subplots_adjust(left=0.1, right=0.97, top=0.97, bottom=0.1)
plt.savefig("./hyperparam_mas_AP.pdf")
#plt.savefig("./main_avg_ppl.png")
plt.show()

